DATeS: A Highly-Extensible Data Assimilation Testing Suite v1.0

A flexible and highly-extensible data assimilation testing suite, named DATeS, is described in this paper. DATeS aims to offer a unified testing environment that allows researchers to compare different data assimilation methodologies and understand their performance in various settings. The core of DATeS is implemented in Python and takes advantage of its object-oriented capabilities. The main components of the package (the numerical models, the data assimilation algorithms, the linear algebra solvers, and the time discretization routines) are independent of each other, which offers great flexibility to configure data assimilation applications. DATeS can interface easily with large third-party numerical models written in Fortran or in C, and with a plethora of external solvers.

==> DATeS_Code_Snippets/snippet_0.py <==
import dates_setup
dates_setup.initialize_dates()


==> DATeS_Code_Snippets/snippet_1.py <==
from qg_1p5_model import QG1p5
model = QG1p5(model_configs = dict(MREFIN=7, observation_operator_type='linear',
                                   observation_vector_size=300, observation_error_variances=4.0))


==> DATeS_Code_Snippets/snippet_2.py <==
from lorenz_models import Lorenz96
model_configs = dict(force=9.0, time_integration_scheme='ERK')
output_configs = dict(file_output_output=False)
lorenz_model = Lorenz96(model_configs, output_configs)


==> DATeS_Code_Snippets/snippet_3.py <==
# create an initial ensemble
ens_size = 20
initial_ensemble = model.create_initial_ensemble(ensemble_size=ens_size, ensemble_from_repo=True)

# create filter object
from EnKF import DEnKF
denkf_filter_configs = dict(model=model,
                            analysis_ensemble=initial_ensemble,
                            ensemble_size=ens_size,
                            inflation_factor=1.06,
                            localize_covariances=True,
                            localization_method='covariance_filtering',
                            localization_radius=12,
                            localization_function='Gaspari-Cohn')
denkf_filter = DEnKF(filter_configs=denkf_filter_configs, output_configs=dict(file_output_moment_only=False))


==> DATeS_Code_Snippets/snippet_4.py <==
# create observation and assimilation checkpoints
import numpy as np
da_checkpoints = obs_checkpoints = np.arange(0, 1250.001, 12.5)

# create sequential filtering_process object
from filtering_process import FilteringProcess
ref_IC = model._reference_initial_condition.copy()
experiment = FilteringProcess(assimilation_configs=dict(filter=denkf_filter,
                                                        da_checkpoints=da_checkpoints,
                                                        ref_initial_condition=ref_IC,
                                                        obs_checkpoints=obs_checkpoints),
                              output_configs = dict(scr_output=True, scr_output_iter=1,
                                                    file_output=True,file_output_iter=1))


==> DATeS_Code_Snippets/snippet_5.py <==
experiment.recursive_assimilation_process()


==> DATeS_Code_Snippets/snippet_6.py <==
import dates_setup
import dates_utility as utility
import numpy as np

# Prepare DATeS for a run:
dates_setup.initialize_dates(random_seed=2345)

# Create a QG-1.5 model object:
from qg_1p5_model import QG1p5
conf = dict(MREFIN=5, model_name='QG-1.5',
            model_grid_type='cartesian',
            observation_operator_type='linear',
            observation_vector_size=50,
            observation_error_variances=4.0,
            observation_errors_covariance_method='diagonal',
            background_error_variances=5.0
            background_errors_covariance_method='diagonal',
            background_errors_covariance_localization_method='Gaspari_Cohn',
            background_errors_covariance_localization_radius=12)
model = QG1p5(model_configs=conf)

# Create ClHMC filter object:
ens_size = 25
initial_ensemble = model.create_initial_ensemble(ensemble_size=ens_size)

da_checkpoints = obs_checkpoints = np.arange(0, 1250.001, 12.5)

from multi_chain_mcmc_filter import MultiChainMCMC
gmm_settings = dict(clustering_model='gmm',
                    cov_type='diag',
                    localize_covariances=False,
                    inf_criteria='aic',
                    number_of_components=None,
                    min_number_of_components=None,
                    max_number_of_components=None,
                    min_number_of_points_per_component=2,
                    invert_uncertainty_param=False,
                    approximate_covariances_from_comp=False,
                    use_oringinal_hmc_for_one_comp=False,
                    initialize_chain_strategy='forecast_mean'
                    )
mc_chain_params = dict(Symplectic_integrator='3-stage',
                       Hamiltonian_num_steps=20,
                       Hamiltonian_step_size=0.075,
                       Mass_matrix_type='prior_precisions',
                       Burn_in_num_steps=80,
                       Mixing_steps=10,
                       )
hmc_filter_configs = dict(model=model,
                          analysis_ensemble=initial_ensemble,
                          chain_parameters=mc_chain_parms,
                          prior_distribution='gmm',
                          gmm_prior_settings=gmm_settings,
                          ensemble_size=ens_size,
                          localize_covariances=False,
                          forecast_inflation_factor=1.0,
                          analysis_inflation_factor=1.0,
                          hybrid_background_coeff=1.0
                          )
hmc_output_configs = dict(scr_output=True,
                          file_output=False,
                          file_output_moment_only=False,
                          file_output_moment_name='mean',
                          file_output_separate_files=False
                          )

mc_mcmc_filter_configs = dict.copy(hmc_filter_configs)
mc_mcmc_filter_configs.update(dict(proposal_density='hmc',
                                   proposal_covariances_domain='local',
                                   gaussian_proposal_covariance_shape='diagonal',
                                   fix_gaussian_proposal_covar_diagonal=True,
                                   gaussian_proposal_variance = None,
                                   ensemble_size_weighting_strategy = 'mean_likelihood',
                                   reduce_burn_in_stage=False,
                                   forced_num_chains = None,
                                   reset_random_seed_per_chain=True,
                                   random_seed_per_chain= 1,
                                   inter_comp_inflation_factor=1.0,
                                   intra_comp_inflation_factor=1.0
                                   )
                               )

mc_mcmc_output_configs = hmc_output_configs
filter_obj = MultiChainMCMC(filter_configs=mc_mcmc_filter_configs,
                            output_configs = mc_mcmc_output_configs
                            )

# Create filtering process object:
from filtering_process import FilteringProcess
ref_IC = model._reference_initial_condition.copy()
experiment = FilteringProcess(dict(model=model,
                                   filter=filter_obj,
                                   obs_checkpoints=obs_checkpoints,
                                   da_checkpoints=da_checkpoints,
                                   forecast_first=True,
                                   ref_initial_condition=ref_IC,
                                   ref_initial_time=0,
                                   random_seed=0
                                   ),
                              dict(scr_output=True,
                                   scr_output_iter=1,
                                   file_output=True,
                                   file_output_iter=1
                                   )
                              )
# Run the sequential filtering experiement:
experiment.recursive_assimilation_process()

# Clean executables and temporary modules:
utility.clean_executable_files()


==> DATeS_Code_Snippets/snippet_7.py <==
# cleanup executables and temporary modules
import dates_utility as utility
utility.clean_executable_files()


==> DATeS_Code_Snippets/snippet_QG_DEnKF_driver.py <==
import sys
import numpy as np

# Define environment variables and update Python search path;
import dates_utility as utility

# Create a model object
from qg_1p5_model import QG1p5
model = QG1p5(model_configs = dict(MREFIN=7,
                                   observation_operator_type='linear',
                                   observation_vector_size=300,
                                   observation_error_variances=4.0))

# Create DA pieces:
ens_size = 20
initial_ensemble = model.create_initial_ensemble(ensemble_size=ens_size, ensemble_from_repo=True)

# Create filter object
from EnKF import DEnKF
denkf_filter_configs = dict(model=model, analysis_ensemble=initial_ensemble,
                           ensemble_size=ens_size,
                           inflation_factor=1.06,
                           localize_covariances=True,
                           localization_method='covariance_filtering',
                           localization_radius=12,
                           localization_function='Gaspari-Cohn',
                           )
denkf_filter = DEnKF(filter_configs=denkf_filter_configs, output_configs=dict(file_output_moment_only=False))

# Create observations' and assimilation checkpoints:
da_checkpoints = obs_checkpoints = np.arange(0, 1250.001, 12.5)

# Create sequential filtering_process object;
from filtering_process import FilteringProcess
ref_IC = model._reference_initial_condition.copy()
experiment = FilteringProcess(assimilation_configs=dict(filter=denkf_filter,
                                                        da_checkpoints=da_checkpoints,
                                                        ref_initial_condition=ref_IC,
                                                        obs_checkpoints=obs_checkpoints,
                                                        ),
                              output_configs = dict(scr_output=True, scr_output_iter=1,
                                                    file_output=True,file_output_iter=1))
# Run the sequential filtering over the timespan created by da_checkpoints
experiment.recursive_assimilation_process()

# Clean executables and temporary modules
utility.clean_executable_files()


==> DATeS_Code_Snippets/snippet_filter_class_structure.py <==
import dates_utility as utility
from filters_base import FiltersBase
from models_base import ModelsBase

class MyFilter(FiltersBase):
    _filter_name = "MyFilter"
    _def_local_filter_configs = dict(model=None, filter_name=_filter_name)
    _local_def_output_configs = dict(scr_output=True, file_output=False,
                                     filter_statistics_dir='Filter_Statistics',
                                     model_states_dir='Model_States_Repository',
                                     observations_dir='Observations_Rpository')

    def __init__(self, filter_configs=None, output_configs=None):
        """ Constructor; MyFilter class implementation """
        err_msg = "A model object reference MUST be passed in 'filter_configs' as value to the key 'model'..."
        assert isinstance(filter_configs['model'], ModelsBase), err_msg

        # aggregate configurations, and attach filter_configs, output_configs to the filter object.
        filter_configs = utility.aggregate_configurations(filter_configs, MyFilter._def_local_filter_configs)
        output_configs = utility.aggregate_configurations(output_configs, MyFilter._local_def_output_configs)
        FiltersBase.__init__(filter_configs=filter_configs, output_configs=output_configs)
        self.model = self.filter_configs['model']

    def filtering_cycle(self):
        """ Carry out a single filtering cycle """
        FiltersBase.filtering_cycle()
        # Add further functionality if you wish...

    def forecast(self):
        """ Forecast step of the filter """
        #

    def analysis(self, *args, **kwargs):
        """ Analysis step of the filter """
        #


==> DATeS_Code_Snippets/snippet_model_class_structure.py <==
import dates_utility as utility
from models_base import ModelsBase
from state_vector_numpy import StateVectorNumpy as StateVector
from state_matrix_numpy import StateMatrixNumpy as StateMatrix
from state_matrix_sp_scipy import StateMatrixSpSciPy as SparseStateMatrix

class MyModel(ModelsBase):
    _model_name = "MyModel"
    _default_model_configs = dict(model_name=_model_name)

    def __init__(self, model_configs=None, output_configs=None):
        """ Constructor; MyModel class implementation. """
        # Aggregate passed configurations with default configurations
        model_configs = utility.aggregate_configurations(model_configs, DummyModel._default_model_configs)
        self.model_configs = utility.aggregate_configurations(model_configs, ModelsBase._default_model_configs)
        self._output_configs = utility.aggregate_configurations(output_configs, ModelsBase._default_output_configs)

    def state_vector(self):
        """ initialize an empty state vector """
        return StateVector(np.zeros(self.state_size()))

    def state_matrix(self, create_sparse=False):
        """ initialize an dense/sparse empty state matrix """
        state_size = self.state_size()
        if create_sparse:
            return SparseStateMatrix(sparse.lil_matrix((state_size, state_size)))
        else:
            return StateMatrix(np.zeros((state_size, state_size)))

